Three-Body Effective Potential in General Relativity at Second Post-Minkowskian Order and Resulting Post-Newtonian Contributions

We study the Post-Minkowskian (PM) and Post-Newtonian (PN) expansions of the gravitational three-body effective potential. At order 2PM a formal result is given in terms of a differential operator acting on the maximal generalized cut of the one-loop triangle integral. We compute the integral in all kinematic regions and show that the leading terms in the PN expansion are reproduced. We then perform the PN expansion unambiguously at the level of the integrand. Finding agreement with the 2PN three-body potential after integration, we explicitly present new $G^2v^4$-contributions at order 3PN and outline the generalization to $G^2v^{2n}$. The integrals that represent the essential input for these results are obtained by applying the recent Yangian bootstrap directly to their $\epsilon$-expansion around three dimensions. The coordinate space Yangian generator that we employ to obtain these integrals can be understood as a special conformal symmetry in a dual momentum space.

==> anc/ExplicitExpressionsAt3PN.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{L3PNA -> (G*(-5*(n[i, j] \[CenterDot] v[i])^3*(n[i, j] \[CenterDot] v[j])^
       3 + 22*(v[i] \[CenterDot] v[i])^3 + 3*n[i, j] \[CenterDot] v[i]*
      (n[i, j] \[CenterDot] v[j])^2*(2*n[i, j] \[CenterDot] v[j]*
        v[i] \[CenterDot] v[i] + n[i, j] \[CenterDot] v[i]*
        (6*v[i] \[CenterDot] v[i] - 5*v[i] \[CenterDot] v[j])) + 
     2*(v[i] \[CenterDot] v[j])^3 + 2*(n[i, j] \[CenterDot] v[j])^2*
      v[i] \[CenterDot] v[i]*(-3*v[i] \[CenterDot] v[i] + 
       5*v[i] \[CenterDot] v[j]) + n[i, j] \[CenterDot] v[i]*
      n[i, j] \[CenterDot] v[j]*(-14*(v[i] \[CenterDot] v[i])^2 + 
       10*(v[i] \[CenterDot] v[j])^2 + v[i] \[CenterDot] v[i]*
        (8*v[i] \[CenterDot] v[j] - 5*v[j] \[CenterDot] v[j])) + 
     v[i] \[CenterDot] v[i]*v[i] \[CenterDot] v[j]*
      (12*v[i] \[CenterDot] v[j] - 19*v[j] \[CenterDot] v[j]) - 
     6*(n[i, j] \[CenterDot] v[i])^2*v[i] \[CenterDot] v[i]*
      v[j] \[CenterDot] v[j] + (v[i] \[CenterDot] v[i])^2*
      (-34*v[i] \[CenterDot] v[j] + 16*v[j] \[CenterDot] v[j]))*m[i]*m[j])/
   (32*r[i, j]), L3PNB -> 
  (G^2*(-44*(n[i, j] \[CenterDot] v[i] - n[i, j] \[CenterDot] v[j])^2*
      (2*(n[i, j] \[CenterDot] v[i])^2 + (n[i, j] \[CenterDot] v[j])^2) - 
     51*(v[i] \[CenterDot] v[i])^2 - 98*(v[i] \[CenterDot] v[j])^2 + 
     v[i] \[CenterDot] v[i]*(134*v[i] \[CenterDot] v[j] - 
       49*v[j] \[CenterDot] v[j]) + 96*v[i] \[CenterDot] v[j]*
      v[j] \[CenterDot] v[j] - 32*(v[j] \[CenterDot] v[j])^2 - 
     2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
      (99*v[i] \[CenterDot] v[i] - 130*v[i] \[CenterDot] v[j] + 
       64*v[j] \[CenterDot] v[j]) + (n[i, j] \[CenterDot] v[i])^2*
      (167*v[i] \[CenterDot] v[i] - 200*v[i] \[CenterDot] v[j] + 
       66*v[j] \[CenterDot] v[j]) + (n[i, j] \[CenterDot] v[j])^2*
      (65*v[i] \[CenterDot] v[i] - 128*v[i] \[CenterDot] v[j] + 
       96*v[j] \[CenterDot] v[j]))*m[i]*m[j]^2)/(4*r[i, j]^2), 
 L3PNC -> (G^2*m[i]*m[j]*m[k]*
    (((-6*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i] + 
         18*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i] - 
         18*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i] + 
         24*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j] - 
         18*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j])*
        (n[i, k] \[CenterDot] v[k])^2 + (20*n[i, j] \[CenterDot] v[i] - 
         20*n[i, j] \[CenterDot] v[k])*(n[i, k] \[CenterDot] v[k])^3 + 
       6*n[i, k] \[CenterDot] v[k]*(-21*(n[i, j] \[CenterDot] v[j])^2*
          n[i, j] \[CenterDot] v[k] + n[i, j] \[CenterDot] v[k]*
          (19*v[i] \[CenterDot] v[i] - 56*v[i] \[CenterDot] v[j] - 
           2*v[i] \[CenterDot] v[k] + 28*v[j] \[CenterDot] v[j]) - 
         6*n[i, j] \[CenterDot] v[j]*(6*v[i] \[CenterDot] v[i] - 
           6*v[i] \[CenterDot] v[j] - 7*v[i] \[CenterDot] v[k] + 
           7*v[j] \[CenterDot] v[k]) + 2*n[i, j] \[CenterDot] v[i]*
          (9*(n[i, j] \[CenterDot] v[j])^2 + 11*v[i] \[CenterDot] v[i] - 
           23*v[i] \[CenterDot] v[k] - 12*v[j] \[CenterDot] v[j] + 
           28*v[j] \[CenterDot] v[k])) - 3*n[i, j] \[CenterDot] n[i, k]*
        (3*(n[i, j] \[CenterDot] v[j])^2 + 2*n[i, k] \[CenterDot] v[i]*
          n[i, k] \[CenterDot] v[k] + (n[i, k] \[CenterDot] v[k])^2 - 
         5*v[i] \[CenterDot] v[i] + 8*v[i] \[CenterDot] v[j] + 
         6*v[i] \[CenterDot] v[k] - 4*v[j] \[CenterDot] v[j] - 
         4*v[k] \[CenterDot] v[k])*((n[i, k] \[CenterDot] v[k])^2 - 
         v[k] \[CenterDot] v[k]) + (6*n[i, j] \[CenterDot] v[i]*
          n[i, k] \[CenterDot] v[i] - 18*n[i, j] \[CenterDot] v[j]*
          n[i, k] \[CenterDot] v[i] + 18*n[i, j] \[CenterDot] v[k]*
          n[i, k] \[CenterDot] v[i] - 24*n[i, j] \[CenterDot] v[i]*
          n[i, k] \[CenterDot] v[j] + 18*n[i, j] \[CenterDot] v[j]*
          n[i, k] \[CenterDot] v[j] - 72*n[i, j] \[CenterDot] v[i]*
          n[i, k] \[CenterDot] v[k] + 90*n[i, j] \[CenterDot] v[k]*
          n[i, k] \[CenterDot] v[k])*v[k] \[CenterDot] v[k])/(3*r[i, j]^2) + 
     (-6*(n[i, j] \[CenterDot] v[j])^4 + 49*(v[i] \[CenterDot] v[i])^2 + 
       v[i] \[CenterDot] v[i]*(-160*v[i] \[CenterDot] v[j] + 
         48*v[j] \[CenterDot] v[j] + 32*v[j] \[CenterDot] v[k]) - 
       2*(n[i, j] \[CenterDot] v[j])^2*((n[i, k] \[CenterDot] v[k])^2 + 
         2*(9*v[i] \[CenterDot] v[i] - 8*v[i] \[CenterDot] v[j] - 
           6*v[j] \[CenterDot] v[j] + 16*v[j] \[CenterDot] v[k])) + 
       16*(6*(v[i] \[CenterDot] v[j])^2 + (n[i, k] \[CenterDot] v[k])^2*
          (2*v[i] \[CenterDot] v[j] + v[j] \[CenterDot] v[j]) + 
         4*v[i] \[CenterDot] v[j]*(v[i] \[CenterDot] v[k] - 
           v[j] \[CenterDot] v[j] - 2*v[j] \[CenterDot] v[k]) - 
         2*v[j] \[CenterDot] v[j]*(v[j] \[CenterDot] v[j] - 
           4*v[j] \[CenterDot] v[k] + v[k] \[CenterDot] v[k])))/
      (r[i, j]*r[i, k])))/16, 
 L3PND -> (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*
     m[i]*m[j]*m[k]*r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (8*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (2*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (8*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (8*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (2*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (14*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (14*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (29*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (58*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (29*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (21*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (42*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (21*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (11*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (22*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (11*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (18*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (44*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (18*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (36*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (72*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (36*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (18*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (44*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (18*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (6*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (12*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (6*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (11*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (22*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (11*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (19*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (38*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (19*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (9*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (18*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (9*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (8*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (18*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (36*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (18*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[i])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (24*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (48*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (40*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (16*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[j, k] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (24*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (72*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (16*G^2*(n[j, k] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (20*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (40*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (20*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (40*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (40*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (40*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (40*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (20*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (40*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (20*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (44*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (12*G^2*n[i, k] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, k] \[CenterDot] v[k])^3*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (8*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[i])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (48*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, k] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (22*G^2*(n[i, k] \[CenterDot] v[k])^3*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (8*G^2*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (48*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (56*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (64*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (128*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (100*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, k] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (18*G^2*(n[i, k] \[CenterDot] v[k])^3*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (24*G^2*n[i, k] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (40*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (96*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (56*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (28*G^2*n[i, k] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (116*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (64*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (124*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (92*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, k] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*n[i, k] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (68*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (12*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (8*G^2*(n[j, k] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (48*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (166*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 - (32*G^2*(n[j, k] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (40*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (2*G^2*n[i, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (82*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (72*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (36*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (72*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (36*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[i])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (24*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (48*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (40*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (16*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (4*G^2*(n[j, k] \[CenterDot] v[i])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (24*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (72*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (16*G^2*(n[j, k] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 + 
   (36*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j] + r[i, k] + r[j, k])^4 - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (2*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (2*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (7*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (14*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (7*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (3*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (6*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (3*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (12*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (12*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (17*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + 
   (34*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (17*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (7*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - 
   (14*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 - (7*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j] + r[i, k] + r[j, k])^4 + (16*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (36*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (72*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (36*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (18*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (36*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (18*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (4*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) + 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^4) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (64*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (48*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (64*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[j, k] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (36*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (20*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (152*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (64*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (4*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (64*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (64*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (160*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (64*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (112*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (32*G^2*(n[i, j] \[CenterDot] v[j])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (106*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (82*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (26*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (104*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (26*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (112*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (36*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (100*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (76*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (44*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (8*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (29*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (7*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (11*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (29*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (7*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (11*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (22*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (44*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (36*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (64*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (44*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[j, k] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (166*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (32*G^2*(n[j, k] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (40*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (82*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (72*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (32*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (6*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (11*G^2*(n[i, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (44*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, k] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (5*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (112*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (88*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (28*G^2*n[i, k] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (13*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (128*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (112*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (88*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (28*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (112*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (128*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (48*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (32*G^2*(n[i, j] \[CenterDot] v[j])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (44*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (190*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (146*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, k] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, k] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (3*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (166*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (44*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (164*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (2*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (146*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (72*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (160*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (11*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (19*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (3*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (40*G^2*(n[i, j] \[CenterDot] v[i])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (30*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (80*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (60*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (80*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (30*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (60*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (18*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (29*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (7*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (11*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (29*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (7*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]^2)/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (11*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (11*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (19*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (3*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (11*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (19*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (3*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) - (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) + (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) - (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*
     m[j]*m[k]*r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) + (6*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*
     m[j]*m[k]*r[i, k]^3)/(r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^3)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^3)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^3)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (44*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, k] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^3*n[j, k] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[i])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, k] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (22*G^2*(n[i, k] \[CenterDot] v[k])^3*n[j, k] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (72*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (40*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, k] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*(n[i, k] \[CenterDot] v[k])^3*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (48*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (24*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (64*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (4*G^2*(n[i, j] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (40*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (28*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (32*G^2*(n[i, k] \[CenterDot] v[k])^2*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (48*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (64*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (28*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (7*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (40*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (40*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (13*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (12*G^2*(n[j, k] \[CenterDot] v[k])^2*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (80*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (92*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (80*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (92*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (172*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (80*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (155*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - (32*G^2*(n[i, j] \[CenterDot] v[j])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (28*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (172*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (136*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (4*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (24*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (14*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (46*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + (16*G^2*(n[j, k] \[CenterDot] v[j])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 - 
   (46*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (188*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (142*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (146*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (28*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (224*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (169*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (7*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j] + r[i, k] + r[j, k])^3 + 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j] + r[i, k] + r[j, k])^3 - 
   (17*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (7*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[i])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (128*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (96*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (128*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (36*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (128*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (36*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (96*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (36*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (128*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (24*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (32*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (80*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (60*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (80*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (30*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (40*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (60*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (30*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (80*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (40*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (18*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (18*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[i])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (7*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (17*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (7*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (12*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (7*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (17*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (7*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) - (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) + (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) - (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*
     m[j]*m[k]*r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      3) + (6*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*
     m[j]*m[k]*r[j, k]^3)/(r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^3)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (6*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^3)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) - 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^3)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^3) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 - 
   (7*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (11*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (3*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (12*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 + (16*G^2*(n[i, j] \[CenterDot] v[j])^2*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[i])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[j])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (5*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 + 
   (7*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 - 
   (G^2*n[i, j] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (10*G^2*n[i, j] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*n[i, j] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*n[i, k] \[CenterDot] v[k]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (22*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (6*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (6*G^2*(n[i, j] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (6*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (14*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (14*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (6*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (6*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (2*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (11*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (8*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (2*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (11*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (32*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (16*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (16*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (20*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (4*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*(v[i] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (56*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (44*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (19*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (64*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (40*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (46*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (34*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (19*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (26*G^2*v[i] \[CenterDot] v[k]*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(v[j] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 + (44*G^2*(n[i, j] \[CenterDot] v[i])^2*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (33*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (44*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (11*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (11*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (11*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (70*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (52*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (3*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (10*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (4*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (10*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (5*G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (4*G^2*n[i, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (23*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 + 
   (14*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (74*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (20*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (G^2*n[i, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (43*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (3*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 - 
   (8*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (24*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j] + r[i, k] + r[j, k])^2 - (32*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k])/(3*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, j])/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (9*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*
     m[k]*r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (9*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (28*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (21*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (28*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (7*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (7*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (28*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (21*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (28*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (7*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[j, k] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[j, k] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, j])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (18*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, j])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[i, j])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (10*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (20*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(v[i] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (56*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*v[i] \[CenterDot] v[k]*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*(v[j] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (18*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, j])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (50*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (10*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (20*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (56*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, j])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (26*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, j])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (36*G^2*n[j, k] \[CenterDot] v[j]*(n[j, k] \[CenterDot] v[k])^3*m[i]*m[j]*
     m[k]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^4*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(v[i] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (64*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (24*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[i] \[CenterDot] v[k]*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (32*G^2*(v[j] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (14*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (22*G^2*n[i, j] \[CenterDot] v[j]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*n[i, j] \[CenterDot] v[k]*n[i, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (36*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (80*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (24*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (32*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) + (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) - (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) + (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*
     m[j]*m[k]*r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) - (6*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*
     m[j]*m[k]*r[i, k]^2)/(r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[i, k]^2)/(3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[i, k]^2)/
    (3*r[i, j]*r[j, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*(n[i, j] \[CenterDot] v[i])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (24*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (32*G^2*(n[i, j] \[CenterDot] v[j])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*n[i, k] \[CenterDot] v[k]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (9*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (G^2*(n[i, j] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*m[j]*
     m[k]*r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (24*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (9*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (32*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (28*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (21*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (28*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (7*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (7*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, k] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (28*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (21*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (28*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (7*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (7*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, j]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[i]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[i])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (10*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[j]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[j])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[i]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (20*G^2*n[i, j] \[CenterDot] v[j]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*(n[i, k] \[CenterDot] v[k])^2*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[i]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (12*G^2*(n[i, k] \[CenterDot] v[k])^2*n[j, k] \[CenterDot] v[j]*
     n[j, k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (16*G^2*(n[i, k] \[CenterDot] v[k])^2*(n[j, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[i]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (4*G^2*(n[j, k] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (10*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*(n[j, k] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (20*G^2*n[i, j] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (14*G^2*n[i, j] \[CenterDot] v[k]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (4*G^2*n[j, k] \[CenterDot] v[i]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (12*G^2*n[j, k] \[CenterDot] v[j]*n[j, k] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (16*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k]*r[j, k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) + (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) - (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     (n[i, k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*(n[i, k] \[CenterDot] v[k])^2*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) + (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*
     m[j]*m[k]*r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^
      2) - (6*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*
     m[j]*m[k]*r[j, k]^2)/(r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (6*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (8*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) - 
   (2*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k]*
     r[j, k]^2)/(3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (2*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k]*r[j, k]^2)/
    (3*r[i, j]*r[i, k]*(r[i, j] + r[i, k] + r[j, k])^2) + 
   (8*G^2*(n[i, j] \[CenterDot] v[i])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (22*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (8*G^2*(n[i, j] \[CenterDot] v[j])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (6*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (6*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[i]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (6*G^2*(n[i, j] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (8*G^2*(v[i] \[CenterDot] v[i])^2*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (8*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (8*G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (8*G^2*(n[i, j] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (22*G^2*v[i] \[CenterDot] v[i]*v[i] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (8*G^2*(v[i] \[CenterDot] v[j])^2*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (16*G^2*(n[i, j] \[CenterDot] v[i])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (32*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (16*G^2*(n[i, j] \[CenterDot] v[j])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (10*G^2*v[i] \[CenterDot] v[i]*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (24*G^2*v[i] \[CenterDot] v[j]*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (8*G^2*v[i] \[CenterDot] v[i]*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (16*G^2*v[i] \[CenterDot] v[k]*v[j] \[CenterDot] v[j]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (6*G^2*v[i] \[CenterDot] v[i]*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (8*G^2*v[i] \[CenterDot] v[j]*v[j] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (4*G^2*(n[i, j] \[CenterDot] v[i])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (9*G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[j]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (4*G^2*(n[i, j] \[CenterDot] v[j])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (G^2*n[i, j] \[CenterDot] v[i]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (G^2*n[i, j] \[CenterDot] v[j]*n[i, j] \[CenterDot] v[k]*
     v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (G^2*(n[i, j] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) + 
   (G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[i, j]*(r[i, j] + r[i, k] + r[j, k])) - 
   (2*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (11*G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (G^2*(n[i, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (4*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (19*G^2*(n[i, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (3*G^2*(n[i, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[i, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (11*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (19*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[i, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (3*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[i, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (2*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[i]*m[i]*m[j]*
     m[k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (11*G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (G^2*(n[j, k] \[CenterDot] v[k])^2*v[i] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (4*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[j]*m[i]*m[j]*
     m[k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (19*G^2*(n[j, k] \[CenterDot] v[k])^2*v[j] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (3*G^2*(n[j, k] \[CenterDot] v[k])^2*v[k] \[CenterDot] v[k]*m[i]*m[j]*
     m[k])/(r[j, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (2*G^2*v[i] \[CenterDot] v[i]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (11*G^2*v[i] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (G^2*v[i] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (4*G^2*v[j] \[CenterDot] v[j]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) + 
   (19*G^2*v[j] \[CenterDot] v[k]*v[k] \[CenterDot] v[k]*m[i]*m[j]*m[k])/
    (3*r[j, k]*(r[i, j] + r[i, k] + r[j, k])) - 
   (3*G^2*(v[k] \[CenterDot] v[k])^2*m[i]*m[j]*m[k])/
    (r[j, k]*(r[i, j] + r[i, k] + r[j, k]))}


==> anc/README.txt <==
In the ancillary file “ExplicitExpressionsAt3PN.m” we present the explicit expressions for the different contributions given in the paper.
Note that these expressions are only the summands in the respective contributions while the summation ranges are given explicitly in the paper.

L3PNA denotes the summand in Eqn (54).
L3PNB denotes the summand in Eqn (55).
L3PNC denotes the summand in Eqn (56).
L3PND denotes the complete summand in Eqn (C2) while in the paper only an excerpt of this expression is presented.

In these expressions, we use notations similar to those in the paper.

G denotes Newton’s constant.
CenterDot is an undefined function that denotes the usual dot product.
m[a] denotes the mass of particle a.
v[a] denotes the three-velocity of particle a.
r[a,b] denotes the spatial distance between particle a and particle b. Namely, r[a,b] is the same as r_{ab} in the paper defined below Eqn (25).
n[a,b] denotes the unit three-vector, the same as \vec{n}_{ab} in the paper defined below Eqn (26).

